Global properties and stability of transonic plasma acceleration in the magnetic nozzle

It is shown that transonic plasma acceleration in the converging-diverging magnetic field (magnetic nozzle) follows the unique global solution which is fully defined by the magnetic field. Such solution, which was analytically obtained earlier in the paraxial approximation, is compared here with results of the axisymmetric two-dimensional (rz) magnetohydrodynamics(MHD) simulations. It is shown that analytical solution describes well the region near the axis but also can be applied to arbitrary magnetic surfaces. The simulations with different length of the nozzle and different boundary values for plasma velocity show that the plasma flow switches to the unique transonic acceleration profile via the shock-like transition in the velocity and pressure profiles. The simulations with arbitrary (not vacuum) initial magnetic field demonstrate the global adjustment of the magnetic field such that the transonic acceleration velocity profile follows the analytic predictions with the modified magnetic field.

==> anc/Supplementary_materials.tex <==



\documentclass[aps,pop,preprint,showpacs,preprintnumbers,amsmath,amssymb,floatfix,superscriptaddress]{revtex4-1} 

\usepackage{graphicx}% Include figure files
%\usepackage{dcolumn}% Align table columns on decimal point
\usepackage{bm}% bold math 
\usepackage{psfrag} 
\usepackage{color} 
\usepackage{multirow} 
\usepackage{wasysym}
\usepackage{units}
\usepackage{textcomp}
\usepackage{soul}
\usepackage{subcaption} 

% hyper-references
\usepackage[colorlinks, linkcolor=blue,citecolor=blue, urlcolor=black]{hyperref}
\usepackage[sort&compress]{natbib}
%\usepackage{hypernat}

\providecommand{\tensor}[1]{\underline{\underline{\textbf{#1}}}}
\newcommand{\dbydt}[1]{\frac{d #1}{dt}}
\newcommand{\partialdbydt}[1]{\frac{\partial #1}{\partial t}}
\newcommand{\partialDxbyDy}[1]{\frac{\partial }{\partial #1}}
\newcommand{\partialdDxbyDy}[2]{\frac{\partial #1}{\partial #2}}
\newcommand{\partialDxbyDyT}[4]{\frac{\partial #1_{#2 #3}}{\partial #4}}
\newcommand{\textbftorelements}[4]{\textbf{#1} = (#1_{#2}, #1_{#3}, #1_{#4})}
\newcommand{\unitvector}[1]{\textbf{e}_{#1}}
\newcommand{\tensorelement}[3]{{#1}_{#2 #3}}

%----------------------------------------------------------------------------------------
% DOCUMENT START
%----------------------------------------------------------------------------------------
\begin{document}

\title{}

\author{\firstname{N.}~\surname{Sheth}}
\author{\firstname{A.}~\surname{Smolyakov}}
\author{\firstname{J.}~\surname{Deguire}}
\affiliation{Department of Physics and Engineering Physics, University of Saskatchewan, Saskatoon SK S7N 5E2, Canada} 
%\affiliation{Department of Physics and Engineering Physics, University of Saskatchewan, Saskatoon SK S7N 5E2, Canada}
\author{\firstname{S.}~\surname{Pande}}
\affiliation{Indian Institute of Technology (BHU), Varanasi, India. } 
\author{\firstname{P.N.}~\surname{Yushmanov}}
\affiliation{TAE Technologies Inc., 19631 Pauling, Foothill Ranch, California 92610, USA}  


%----------------------------------------------------------------------------------------
% ABSTRACT
%----------------------------------------------------------------------------------------
\begin{abstract}
It is shown that transonic plasma acceleration in the converging-diverging magnetic field (magnetic nozzle) follows the unique global solution which is fully defined by the magnetic field. Such solution, which was analytically obtained ealier in the paraxial approximation, is compared here with results of the axisymmetric  two-dimensional (r-z) magnetohydrodynamics simulations. It is shown that analytical solution describes well the region near the axis but also can be applied to arbitrary magnetic surface. The simulations with different length of the nozzle and different  values of the boundary values for plasma velocity  show that the plasma flow switches to the unique transonic acceleration profile via the shock-like transition in the velocity and pressure profiles. The simulations with arbitrary (not vacuum) initial magnetic field demonstrate the global adjustment of the magnetic field such that the transonic acceleration velocity profile follows the analytic predictions with the modified magnetic field.
\end{abstract}

%\maketitle


\section*{Supplementary materials for "Global properties and stability  of transonic plasma acceleration in the magnetic nozzle" by N. Sheth et al., }
\author{\firstname{N.}~\surname{Sheth} }

The evolution of the energy in our simulations toward the saturation is shown in  Fig.\ref{fig:energy_cons}. 

The simulations have been repeated with higher resolutions confirming the good convergence,  Fig.\ref{fig:grid_cons}. 

The stationary solutions studied in this paper are shown to be globally stable and robust, i.e. the rather arbitrary initial states converge to the unique transonic profile. However, we observe small scale low amplitude oscillations in the ion sound frequency range for subsonic injections, as shown in Fig.\ref{fig:axialmodes}.  
 
 \begin{figure}[!h]
\begin{minipage}{0.49\linewidth}
        \centering
        \includegraphics[width=\linewidth]{Figures/energy_cons_data.0101.dbl.h5.png}
        \subcaption{}    
        \label{fig:energy_cons}
        \end{minipage}
    \hfill
    \begin{minipage}{0.49\linewidth}
         \centering
        \includegraphics[width=\linewidth]{Figures/converegnce_test_data.0101.dbl.h5.png}          
        \subcaption{}
        \label{fig:grid_cons} 
        \end{minipage}
    \caption{(a)  Evolution of the total energy, $W = 2 \pi\int_0^a\int_0^L \epsilon_T \; r dr dz $, towards to the saturation as a function of time. (b) Convergence test with different resolutions. }
    \label{fig:supp}
\end{figure}

\begin{figure}
    \centering
    \includegraphics[width=0.8\linewidth]{Figures/axial_oscillations_Pluto_Nozzle_FRC_BF_half_0_01_C_s_pseudo_plot.png}
    \caption{Insert shows the axial ion sound oscillations for the injection with $v_z = 0.01C_s$ at $z=0$.}
    \label{fig:axialmodes}
\end{figure}

\end{document}
